(Super)$\,$Gravity from Positivity

We investigate whether the effective theory for isolated, massive, and weakly interacting spin-$3/2$ particles is compatible with causality and unitarity-i.e., the positivity of scattering amplitudes. We find no solution to positivity constraints, except when gravitons are also present and couple in a (nearly) supersymmetric way. Gravity is thus bootstrapped from $S$-matrix consistency conditions for the longitudinal and transverse polarizations of massive spin-$3/2$ states. For two such particles forming a $U(1)$-charged state, a (gravi)photon gauging the symmetry is also required, with couplings characteristic of supergravity and consistent with both the no global symmetry and weak gravity conjectures. We further explore the EFT-hedron associated with the longitudinal polarizations, the Goldstinos, through novel $t$-$u$ symmetric dispersion relations. We identify the extremal UV models that lie at the corners of the allowed parameter space, recovering familiar models of supersymmetry breaking and uncovering new ones.

==> anc/Amplitudes.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    231081,       5861]
NotebookOptionsPosition[    227045,       5787]
NotebookOutlinePosition[    227451,       5803]
CellTagsIndexPosition[    227408,       5800]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["This notebook loads the amplitudes in spinor-helicity form.", "Text",
 CellChangeTimes->{{3.96088844066922*^9, 3.960888469683387*^9}, {
   3.960889421671232*^9, 3.960889422363348*^9}, {3.9608898378547306`*^9, 
   3.960889838870329*^9}, 
   3.96089819142671*^9},ExpressionUUID->"90ec8e03-9226-2648-9669-\
52156f0d20b1"],

Cell["\<\
Set to the directory of the .mx files (in this case the same of the notebook).\
\>", "Text",
 CellChangeTimes->{{3.960889878451929*^9, 
  3.960889912152931*^9}},ExpressionUUID->"7bb25884-80ca-f34f-841e-\
b5a0728ed136"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellLabel->
  "In[214]:=",ExpressionUUID->"fdae7d40-6e11-2e42-8247-58cdf834b3a2"],

Cell[BoxData["\<\"C:\\\\Users\\\\rmnmc\\\\OneDrive\\\\PhD\\\\Spin \
3-2\\\\Ancillary files\"\>"], "Output",
 CellChangeTimes->{3.960884104949684*^9, 3.9608891928442516`*^9},
 CellLabel->
  "Out[214]=",ExpressionUUID->"15a8a88f-eaef-6b47-a5a0-c82c2c8318aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Notation", "Section",
 CellChangeTimes->{{3.9608899518510513`*^9, 
  3.960889953432764*^9}},ExpressionUUID->"5e0eeca2-d0fe-4e42-87e0-\
83eb1afcda19"],

Cell["Here we define the notation with respect to the paper.", "Text",
 CellChangeTimes->{{3.960890000201477*^9, 3.960890019208935*^9}, {
  3.9608972997183685`*^9, 3.9608973236410713`*^9}, {3.9608973674524784`*^9, 
  3.960897383669031*^9}, {3.9608974373351*^9, 3.960897476385931*^9}, {
  3.960897562421713*^9, 3.960897573939741*^9}, {3.960897611959301*^9, 
  3.9608976573279114`*^9}},ExpressionUUID->"0c854f85-194d-df47-a40b-\
4a8bd8b8dbeb"],

Cell[CellGroupData[{

Cell["Spinor structures", "Subsection",
 CellChangeTimes->{{3.9608979410888157`*^9, 
  3.960897946255533*^9}},ExpressionUUID->"86809c38-f25d-404d-adb6-\
f5f4b040a7f6"],

Cell[TextData[{
 "AngleBr[x,y]",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         RowBox[{"\[LeftAngleBracket]", 
           RowBox[{
             StyleBox["x", "TB"], " ", 
             StyleBox["y", "TB"]}], "\[RightAngleBracket]"}]}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "=\\langle\\textbf{x}\\,\\textbf{y}\\rangle", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f1c4144a-1883-5d4e-bf24-8ff48a74ab7c"],
 ",\nSquareBr[x,y]",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         RowBox[{"[", 
           RowBox[{
             StyleBox["x", "TB"], " ", 
             StyleBox["y", "TB"]}], "]"}]}], TraditionalForm], "errors" -> {},
      "input" -> "=[\\textbf{x}\\,\\textbf{y}]", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a39818c4-ea52-da41-a301-442b38c645f0"],
 ",\nAngleSquareBr[x,z,y]",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         RowBox[{"\[LeftAngleBracket]", 
           RowBox[{
             StyleBox["x", "TB"], "|", 
             StyleBox["z", "TI"], "|", 
             StyleBox["y", "TB"]}], "]"}]}], TraditionalForm], "errors" -> {},
      "input" -> "=\\langle\\textbf{x}|z|\\textbf{y}]", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "65beccd3-f60c-2844-a50e-b1737b911183"],
 ",\nAngleAngleBr[x,w,z,y]",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         RowBox[{"\[LeftAngleBracket]", 
           RowBox[{
             StyleBox["x", "TB"], "|", 
             StyleBox["w", "TI"], " ", 
             StyleBox["z", "TI"], "|", 
             StyleBox["y", "TB"]}], "\[RightAngleBracket]"}]}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "=\\langle\\textbf{x}|w\\;z|\\textbf{y}\\rangle", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "d07537ed-ebba-5d4f-bd5a-ac4bcc14b25a"],
 ",\nSquareSquareBr[x,w,z,y]",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         RowBox[{"[", 
           RowBox[{
             StyleBox["x", "TB"], "|", 
             StyleBox["w", "TI"], " ", 
             StyleBox["z", "TI"], "|", 
             StyleBox["y", "TB"]}], "]"}]}], TraditionalForm], "errors" -> {},
      "input" -> "=[\\textbf{x}|w\\;z|\\textbf{y}]", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "7c86823d-60af-7943-8c4d-ad7a4f0d4882"],
 "."
}], "Text",
 CellChangeTimes->{{3.960897667855709*^9, 3.9608976701671505`*^9}, {
  3.960897932169422*^9, 
  3.960897933496229*^9}},ExpressionUUID->"1091169b-86d5-614e-b50e-\
145eba9939a6"]
}, Closed]],

Cell[CellGroupData[{

Cell["Majorana couplings, scales, ecc.", "Subsection",
 CellChangeTimes->{{3.9608979410888157`*^9, 
  3.9608979648852367`*^9}},ExpressionUUID->"9fa08f43-7af2-c54e-8b31-\
86e6f6c7f393"],

Cell[TextData[{
 "h[i]",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         SubscriptBox[
          StyleBox["h", "TI"], 
          StyleBox["i", "TI"]]}], TraditionalForm], "errors" -> {}, "input" -> 
     "=h_i", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a902c83c-3c5c-ee44-a504-d1e93f53fb9f"],
 ",\nMpl",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         SubscriptBox[
          StyleBox["M", "TI"], 
          StyleBox["P", "TI"]]}], TraditionalForm], "errors" -> {}, "input" -> 
     "=M_P", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "1acc3331-2fc9-bf4a-babe-d0a38b063f87"],
 ",\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["gg", "quad"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "fde41648-68e3-1e4f-9862-74706d1a657c"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         SubscriptBox[
          StyleBox["g", "TI"], "4"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "=g_4", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5a8671a1-939b-2044-bd8e-d99b1a93afdc"],
 ",\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["gg", "oct"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7919bf0d-b485-0b43-b80a-f1c05f46eb0a"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         SubscriptBox[
          StyleBox["g", "TI"], "8"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "=g_8", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0bca07d7-0061-984f-8e86-1c327437b33d"],
 ",\ncse[i]",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         SubsuperscriptBox[
          StyleBox["a", "TI"], 
          StyleBox["i", "TI"], "+"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "=a_i^+", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "ed8f3750-0c0c-3c44-9135-8f9a7183d9eb"],
 ",\ncso[i]",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         SubsuperscriptBox[
          StyleBox["a", "TI"], 
          StyleBox["i", "TI"], "-"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "=a_i^-", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8a243076-365c-a44d-9dd1-c8c65ae5e23a"],
 ",\nMs",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         SubscriptBox[
          StyleBox["M", "TI"], 
          StyleBox["S", "TI"]]}], TraditionalForm], "errors" -> {}, "input" -> 
     "=M_S", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "ec1dd3a9-f6cf-c444-b943-cc784e027522"],
 ",\nmS",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         SubscriptBox[
          StyleBox["m", "TI"], 
          StyleBox["S", "TI"]]}], TraditionalForm], "errors" -> {}, "input" -> 
     "=m_S", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "aceea15d-036b-9f40-87f0-8c641dca4f12"],
 ",\ncve[i]",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         SubsuperscriptBox[
          StyleBox["b", "TI"], 
          StyleBox["i", "TI"], "+"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "=b_i^+", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3d03ea32-60d5-5146-b6ea-589ea7dedddb"],
 ",\ncvo[i]",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         SubsuperscriptBox[
          StyleBox["b", "TI"], 
          StyleBox["i", "TI"], "-"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "=b_i^-", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "34b84cbe-314e-b446-935d-8a2e228da6a3"],
 ",\nMv",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         SubscriptBox[
          StyleBox["M", "TI"], 
          StyleBox["V", "TI"]]}], TraditionalForm], "errors" -> {}, "input" -> 
     "=M_V", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b6197f2b-288e-994b-97c5-eec337ed0d35"],
 ",\nmV",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         SubscriptBox[
          StyleBox["m", "TI"], 
          StyleBox["V", "TI"]]}], TraditionalForm], "errors" -> {}, "input" -> 
     "=m_V", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "73fcad78-3475-1442-a622-295b3d94e639"],
 "."
}], "Text",
 CellChangeTimes->{{3.960897677103815*^9, 3.9608977353957253`*^9}, {
  3.9608977702930584`*^9, 3.960897802739189*^9}, {3.9608978447169952`*^9, 
  3.9608979056453342`*^9}, {3.960897969258877*^9, 3.96089800012245*^9}, {
  3.960898030584652*^9, 
  3.960898139365883*^9}},ExpressionUUID->"387dd54f-74db-d843-b0a6-\
34ce2618e108"]
}, Closed]],

Cell[CellGroupData[{

Cell["Dirac couplings, scales, ecc.", "Subsection",
 CellChangeTimes->{{3.9608979410888157`*^9, 3.9608979648852367`*^9}, {
  3.960898170340925*^9, 
  3.960898174481922*^9}},ExpressionUUID->"7a5216ba-65bf-a643-a796-\
5a8c008a952a"],

Cell[TextData[{
 "h[i]",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         SubscriptBox[
          StyleBox["h", "TI"], 
          StyleBox["i", "TI"]]}], TraditionalForm], "errors" -> {}, "input" -> 
     "=h_i", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "03288012-1e05-454a-a41f-4d38b96fdbff"],
 ",\nMpl",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         SubscriptBox[
          StyleBox["M", "TI"], 
          StyleBox["P", "TI"]]}], TraditionalForm], "errors" -> {}, "input" -> 
     "=M_P", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5297e92e-765b-e044-9700-445a0f829bbd"],
 ",\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["gg", "quad"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5ec79118-9e9a-b04e-8d7f-d50f53feeb0e"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         SubscriptBox[
          StyleBox["g", "TI"], "4"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "=g_4", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "7dbc1f1c-ba99-774e-bb14-f48adfbdb01e"],
 ",\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["gg", "oct"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "bf542096-cf47-c54d-8db0-b63589454681"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         SubscriptBox[
          StyleBox["g", "TI"], "8"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "=g_8", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5a2eee64-4fe0-8d41-8a75-9b6d054389db"],
 ",\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["cc", "em"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "59cc412d-ddf8-9b44-9747-62ef82a852e9"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         StyleBox["q", "TI"], " ", 
         StyleBox["e", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "=q\\,e", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b7fe65b9-8803-4a4d-8736-6220a8adf530"],
 ",\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["cc", "dip"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8e409d08-58cf-804a-9d69-b0e4a6a80e0c"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         SubscriptBox[
          StyleBox["c", "TI"], "2"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "=c_2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "529a3659-0c75-4d46-9c25-a4b859bbe1d6"],
 ",\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["cc", "quad"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "bf89f840-a1dc-4548-8dba-3aa3cb3a574c"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         SubscriptBox[
          StyleBox["c", "TI"], "4"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "=c_4", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "19e5d077-7078-fd42-9f1c-f5cc583f4fdf"],
 ",\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["cc", "oct"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "bbae6233-9eb4-8148-bde1-0c1a220a9511"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         SubscriptBox[
          StyleBox["c", "TI"], "8"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "=c_8", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "633e6cbf-2641-074d-8b8f-8b6fccd7a343"],
 ",\ncse[i]",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         SubsuperscriptBox[
          StyleBox["a", "TI"], 
          StyleBox["i", "TI"], "+"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "=a_i^{+}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "bf306047-c235-bf49-bf35-04c453468523"],
 ",\ncso[i]",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         SubsuperscriptBox[
          StyleBox["a", "TI"], 
          StyleBox["i", "TI"], "-"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "=a_i^-", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "943d95ab-d9e2-884c-bb40-5ee627e0b047"],
 ",\ngsee[i]",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         SubsuperscriptBox[
          OverscriptBox[
           StyleBox["a", "TI"], "~"], 
          StyleBox["i", "TI"], 
          RowBox[{"+", ",", "+"}]]}], TraditionalForm], "errors" -> {}, 
     "input" -> "=\\tilde{a}_i^{+,+}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "cc381159-88c6-f54d-8037-550895a0542d"],
 ",\ngsoe[i]",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         SubsuperscriptBox[
          OverscriptBox[
           StyleBox["a", "TI"], "~"], 
          StyleBox["i", "TI"], 
          RowBox[{"-", ",", "+"}]]}], TraditionalForm], "errors" -> {}, 
     "input" -> "=\\tilde{a}_i^{-,+}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "47a1c713-ba5d-8b47-99a1-65614343a828"],
 ",\nMs",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         SubscriptBox[
          StyleBox["M", "TI"], 
          StyleBox["S", "TI"]]}], TraditionalForm], "errors" -> {}, "input" -> 
     "=M_S", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4d77a846-a7bd-b745-8198-2cf5adda3ad6"],
 ",\nmS",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         SubscriptBox[
          StyleBox["m", "TI"], 
          StyleBox["S", "TI"]]}], TraditionalForm], "errors" -> {}, "input" -> 
     "=m_S", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "60a2aeb5-a462-974f-9f84-3675db48dcb4"],
 ",\ncvee[i]",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         SubsuperscriptBox[
          StyleBox["b", "TI"], 
          StyleBox["i", "TI"], 
          RowBox[{"+", ",", "+"}]]}], TraditionalForm], "errors" -> {}, 
     "input" -> "=b_i^{+,+}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e44bfd25-9879-0540-91a6-c8ea086e9d12"],
 ",\ncveo[i]",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         SubsuperscriptBox[
          StyleBox["b", "TI"], 
          StyleBox["i", "TI"], 
          RowBox[{"+", ",", "-"}]]}], TraditionalForm], "errors" -> {}, 
     "input" -> "=b_i^{+,-}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4869d5e9-362c-634c-bef7-29cee80ba76e"],
 ",\ncvoe[i]",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         SubsuperscriptBox[
          StyleBox["b", "TI"], 
          StyleBox["i", "TI"], 
          RowBox[{"-", ",", "+"}]]}], TraditionalForm], "errors" -> {}, 
     "input" -> "=b_i^{-,+}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3c1de263-bb68-4643-bd58-9e4070a41b37"],
 ",\ncvoo[i]",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         SubsuperscriptBox[
          StyleBox["b", "TI"], 
          StyleBox["i", "TI"], 
          RowBox[{"-", ",", "-"}]]}], TraditionalForm], "errors" -> {}, 
     "input" -> "=b_i^{-,-}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c94e1d20-c092-cd46-9f75-4fbb34c1712a"],
 ",\ngvee[i]",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         SubsuperscriptBox[
          OverscriptBox[
           StyleBox["b", "TI"], "~"], 
          StyleBox["i", "TI"], 
          RowBox[{"+", ",", "+"}]]}], TraditionalForm], "errors" -> {}, 
     "input" -> "=\\tilde{b}_i^{+,+}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "18a12a1a-67d8-0446-99fa-4f01051957ea"],
 ",\ngvoe[i]",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         SubsuperscriptBox[
          OverscriptBox[
           StyleBox["b", "TI"], "~"], 
          StyleBox["i", "TI"], 
          RowBox[{"-", ",", "+"}]]}], TraditionalForm], "errors" -> {}, 
     "input" -> "=\\tilde{b}_i^{-,+}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "492e38af-74e9-784d-825f-60e69cb5e794"],
 ",\nMv",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         SubscriptBox[
          StyleBox["M", "TI"], 
          StyleBox["V", "TI"]]}], TraditionalForm], "errors" -> {}, "input" -> 
     "=M_V", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c5cdfc3b-6d09-5944-9f50-9a44430c1b6c"],
 ",\nmV",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[LongEqual]", 
         SubscriptBox[
          StyleBox["m", "TI"], 
          StyleBox["V", "TI"]]}], TraditionalForm], "errors" -> {}, "input" -> 
     "=m_V", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "eb3becee-3233-4f4d-8a81-f96e3504e5e5"],
 "."
}], "Text",
 CellChangeTimes->{{3.960897677103815*^9, 3.9608977353957253`*^9}, {
   3.9608977702930584`*^9, 3.960897802739189*^9}, {3.9608978447169952`*^9, 
   3.9608979056453342`*^9}, {3.960897969258877*^9, 3.96089800012245*^9}, {
   3.960898030584652*^9, 3.960898139365883*^9}, {3.960898199858904*^9, 
   3.960898260429617*^9}, 3.9608982912680836`*^9, {3.9608983692543335`*^9, 
   3.9608983729567337`*^9}, {3.9608984185819263`*^9, 
   3.9608984876243935`*^9}, {3.960898533586994*^9, 3.9608985449757175`*^9}, {
   3.9608986011249084`*^9, 3.9608986014768906`*^9}, {3.9608986328807735`*^9, 
   3.960898633998268*^9}},ExpressionUUID->"8a2fc077-d698-c341-a4ec-\
2b8e87024c90"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Majorana amplitudes", "Section",
 CellChangeTimes->{{3.9608899518510513`*^9, 
  3.960889970685499*^9}},ExpressionUUID->"7489e84d-f0de-974d-a475-\
89059080014f"],

Cell["\<\
Load respectively contact,  gravity, scalar and vector contributions to the \
four Majorana spin-3/2 scattering. The variable contactmajorana is a list of \
27 elements, corresponding to the contact terms.\
\>", "Text",
 CellChangeTimes->{{3.960884207576521*^9, 3.960884328481245*^9}, {
   3.960884566927458*^9, 3.960884611510407*^9}, {3.9608884749264984`*^9, 
   3.960888475613857*^9}, 3.960889863704813*^9, {3.960889926884907*^9, 
   3.960889932084711*^9}},ExpressionUUID->"4a3ab8c5-31ac-3048-ac1c-\
9d62be3023ce"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"contactmajorana", "=", 
   RowBox[{"Import", "[", "\"\<contactmajoranapaper.mx\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"structuregravmajorana", "=", 
   RowBox[{"Import", "[", "\"\<structuregravmajoranapaper.mx\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"structurescalarmajorana", "=", 
   RowBox[{"Import", "[", "\"\<structurescalarmajoranapaper.mx\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"structurevectormajorana", "=", 
   RowBox[{"Import", "[", "\"\<structurevectormajoranapaper.mx\>\"", "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.960883735287054*^9, 3.960883762508211*^9}, {
  3.960884109270244*^9, 3.960884131755057*^9}},
 CellLabel->
  "In[235]:=",ExpressionUUID->"c23dba84-7f02-b44b-ac52-830ff311e16a"],

Cell["Examples", "Text",
 CellChangeTimes->{{3.9608846324305744`*^9, 
  3.9608846664398594`*^9}},ExpressionUUID->"8489efa4-a58b-064e-903b-\
de3f7e287eb2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"contactmajorana", "//", "Length"}], "\[IndentingNewLine]", 
 RowBox[{"contactmajorana", "[", 
  RowBox[{"[", "4", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.960884640730242*^9, 3.960884679757347*^9}},
 CellLabel->
  "In[219]:=",ExpressionUUID->"c76bcdef-449a-5040-bcb9-c2425690b0c4"],

Cell[BoxData["27"], "Output",
 CellChangeTimes->{{3.960884642748728*^9, 3.960884680289566*^9}, 
   3.960884723601652*^9, 3.960885247620331*^9, 3.960889198215988*^9},
 CellLabel->
  "Out[219]=",ExpressionUUID->"cb98e339-8404-f244-ad99-e97eff5d367a"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     SuperscriptBox["M", "8"]}]], 
   RowBox[{
    SuperscriptBox["m", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"AngleBr", "[", 
           RowBox[{"1", ",", "4"}], "]"}], " ", 
          RowBox[{"AngleBr", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"SquareBr", "[", 
           RowBox[{"1", ",", "4"}], "]"}], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"SquareBr", "[", 
            RowBox[{"1", ",", "4"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"SquareBr", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "2"]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"AngleBr", "[", 
           RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"AngleBr", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"SquareBr", "[", 
           RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"2", ",", "4"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"SquareBr", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"SquareBr", "[", 
            RowBox[{"2", ",", "4"}], "]"}], "2"]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"AngleBr", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"AngleBr", "[", 
           RowBox[{"3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"SquareBr", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"SquareBr", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"SquareBr", "[", 
            RowBox[{"3", ",", "4"}], "]"}], "2"]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.960884642748728*^9, 3.960884680289566*^9}, 
   3.960884723601652*^9, 3.960885247620331*^9, 3.9608891982258053`*^9},
 CellLabel->
  "Out[220]=",ExpressionUUID->"8196ec21-491c-e44a-a9b3-3767d0132869"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["structurevectormajorana"], "Input",
 CellLabel->
  "In[246]:=",ExpressionUUID->"e3235209-ed23-c149-81e3-0d5302eba3b9"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     FractionBox[
      RowBox[{
        TemplateBox[{"87"}, "OutputSizeLimit`Skeleton"], "+", 
        FractionBox[
         TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
         RowBox[{
           TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "+", 
           TemplateBox[{"2"}, "OutputSizeLimit`Skeleton"], "+", "t"}]], "+", 
        FractionBox[
         RowBox[{
           SuperscriptBox[
            RowBox[{"cvo", "[", "1", "]"}], "2"], " ", 
           TemplateBox[{"2"}, "OutputSizeLimit`Skeleton"], " ", 
           RowBox[{"(", 
             RowBox[{
               RowBox[{
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"m", " ", 
                    RowBox[{"AngleBr", "[", 
                    RowBox[{"3", ",", "4"}], "]"}]}], "+", 
                    RowBox[{"AngleSquareBr", "[", 
                    RowBox[{"3", ",", "1", ",", "4"}], "]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "-", 
                    RowBox[{"m", " ", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}]}], 
                   ")"}]}], "+", 
               TemplateBox[{"3"}, "OutputSizeLimit`Skeleton"], "+", 
               RowBox[{
                 SuperscriptBox["mV", "2"], " ", 
                 TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}]}], ")"}]}], 
         RowBox[{
           RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["m", "2"]}], "+", 
           SuperscriptBox["mV", "2"], "+", "s", "+", "t"}]]}], 
      RowBox[{"8", " ", 
        SuperscriptBox["mV", "2"], " ", 
        SuperscriptBox["Mv", "4"]}]], Short[#, 8]& ], "line" -> 246, 
   "sessionID" -> 17430699536173432955, "byteCount" -> 318128, "size" -> 8, 
   "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.960884695793991*^9, 3.960884725624193*^9}, 
   3.9608852507391605`*^9, 3.9608853165221176`*^9, 3.960889204083114*^9, 
   3.9608893723780994`*^9},
 CellLabel->
  "Out[246]=",ExpressionUUID->"cf8251d2-0a57-764f-8e28-03c262309e83"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Dirac amplitudes", "Section",
 CellChangeTimes->{{3.9608899518510513`*^9, 
  3.960889981244812*^9}},ExpressionUUID->"075e647c-bd95-c542-ad9a-\
132875800e92"],

Cell["\<\
Load respectively to contact, photon,  gravity, scalar and vector \
contributions to the four Dirac spin-3/2 scattering. All variables contain \
three elements, corresponding to the three channels q-q->q-q,q-q->-qq,qq->qq. \
Moreover, the variable contactdirac has a further level of 79 elements, \
corresponding to the contact terms.\
\>", "Text",
 CellChangeTimes->{{3.960884207576521*^9, 3.960884328481245*^9}, {
  3.960884566927458*^9, 3.960884611510407*^9}, {3.96088812581521*^9, 
  3.960888254904297*^9}, {3.9608884824663715`*^9, 3.960888482786646*^9}, {
  3.9608899404469147`*^9, 
  3.9608899409815693`*^9}},ExpressionUUID->"bf636e14-c559-2846-8f81-\
109717bb6835"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"contactdirac", "=", 
   RowBox[{"Import", "[", "\"\<contactdiracpaper.mx\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"structurephotondirac", "=", 
   RowBox[{"Import", "[", "\"\<structurephotondiracpaper.mx\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"structuregravdirac", "=", 
   RowBox[{"Import", "[", "\"\<structuregravdiracpaper.mx\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"structurescalarneutraldirac", "=", 
   RowBox[{
   "Import", "[", "\"\<structurescalarneutraldiracpaper.mx\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"structurevectorneutraldirac", "=", 
   RowBox[{
   "Import", "[", "\"\<structurevectorneutraldiracpaper.mx\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"structurescalarchargeddirac", "=", 
   RowBox[{
   "Import", "[", "\"\<structurescalarchargeddiracpaper.mx\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"structurevectorchargeddirac", "=", 
   RowBox[{
   "Import", "[", "\"\<structurevectorchargeddiracpaper.mx\>\"", "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.960883735287054*^9, 3.960883762508211*^9}, {
  3.960884109270244*^9, 3.960884131755057*^9}, {3.9608878333084736`*^9, 
  3.960887967220518*^9}},
 CellLabel->
  "In[252]:=",ExpressionUUID->"fced9faa-95db-bb47-8978-d57a91493dbe"],

Cell["Examples", "Text",
 CellChangeTimes->{{3.9608846324305744`*^9, 
  3.9608846664398594`*^9}},ExpressionUUID->"43fe7a07-80a9-d04f-848f-\
ac3012d3df70"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"contactdirac", "//", "Dimensions"}], "\[IndentingNewLine]", 
 RowBox[{"structurephotondirac", "//", "Dimensions"}], "\[IndentingNewLine]", 
 RowBox[{"contactdirac", "[", 
  RowBox[{"[", 
   RowBox[{"2", ",", "62"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.960888154829115*^9, 3.9608881649145775`*^9}, {
  3.960888288560501*^9, 3.9608883098544803`*^9}},
 CellLabel->
  "In[247]:=",ExpressionUUID->"e2692691-9586-3e4b-bde9-a31a00571f22"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "79"}], "}"}]], "Output",
 CellChangeTimes->{{3.9608881562560253`*^9, 3.96088816515414*^9}, {
   3.960888287027212*^9, 3.9608883102870407`*^9}, 3.9608892118214817`*^9, 
   3.9608893859514713`*^9},
 CellLabel->
  "Out[247]=",ExpressionUUID->"8a280373-57b5-304d-b0b4-8820ca95dff2"],

Cell[BoxData[
 RowBox[{"{", "3", "}"}]], "Output",
 CellChangeTimes->{{3.9608881562560253`*^9, 3.96088816515414*^9}, {
   3.960888287027212*^9, 3.9608883102870407`*^9}, 3.9608892118214817`*^9, 
   3.9608893859514713`*^9},
 CellLabel->
  "Out[248]=",ExpressionUUID->"156eea5c-92d7-2d46-ad24-43011e6c7e27"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox["M", "8"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"m", " ", 
     SuperscriptBox[
      RowBox[{"AngleBr", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
     RowBox[{"AngleSquareBr", "[", 
      RowBox[{"2", ",", "3", ",", "2"}], "]"}], " ", 
     RowBox[{"SquareBr", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"SquareBr", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"SquareBr", "[", 
      RowBox[{"1", ",", "4"}], "]"}]}], "-", 
    RowBox[{"m", " ", 
     SuperscriptBox[
      RowBox[{"AngleBr", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
     RowBox[{"AngleSquareBr", "[", 
      RowBox[{"4", ",", "3", ",", "4"}], "]"}], " ", 
     RowBox[{"SquareBr", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"SquareBr", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"SquareBr", "[", 
      RowBox[{"1", ",", "4"}], "]"}]}], "+", 
    RowBox[{"m", " ", 
     RowBox[{"AngleBr", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"AngleBr", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"AngleBr", "[", 
      RowBox[{"2", ",", "4"}], "]"}], " ", 
     RowBox[{"AngleSquareBr", "[", 
      RowBox[{"3", ",", "4", ",", "3"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"SquareBr", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "2"]}], "-", 
    RowBox[{"m", " ", 
     RowBox[{"AngleBr", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"AngleBr", "[", 
      RowBox[{"2", ",", "4"}], "]"}], " ", 
     RowBox[{"AngleBr", "[", 
      RowBox[{"3", ",", "4"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"AngleSquareBr", "[", 
         RowBox[{"3", ",", "2", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"SquareBr", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "2"]}], "-", 
       RowBox[{
        RowBox[{"AngleSquareBr", "[", 
         RowBox[{"1", ",", "2", ",", "1"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"SquareBr", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "2"]}]}], ")"}]}], "-", 
    RowBox[{"m", " ", 
     SuperscriptBox[
      RowBox[{"AngleBr", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
     RowBox[{"AngleSquareBr", "[", 
      RowBox[{"1", ",", "4", ",", "1"}], "]"}], " ", 
     RowBox[{"SquareBr", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"SquareBr", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"SquareBr", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", " ", 
        SuperscriptBox[
         RowBox[{"AngleBr", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
        RowBox[{"AngleSquareBr", "[", 
         RowBox[{"4", ",", "1", ",", "4"}], "]"}], " ", 
        RowBox[{"SquareBr", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"SquareBr", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], "+", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"AngleBr", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
           RowBox[{"AngleSquareBr", "[", 
            RowBox[{"1", ",", "2", ",", "1"}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"AngleBr", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
           RowBox[{"AngleSquareBr", "[", 
            RowBox[{"3", ",", "2", ",", "3"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"SquareBr", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"SquareBr", "[", 
         RowBox[{"2", ",", "4"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"SquareBr", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "-", 
    RowBox[{"m", " ", 
     RowBox[{"AngleBr", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"AngleBr", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"AngleBr", "[", 
      RowBox[{"2", ",", "4"}], "]"}], " ", 
     RowBox[{"AngleSquareBr", "[", 
      RowBox[{"1", ",", "4", ",", "1"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"SquareBr", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "2"]}], "+", 
    RowBox[{"m", " ", 
     SuperscriptBox[
      RowBox[{"AngleBr", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
     RowBox[{"SquareBr", "[", 
      RowBox[{"2", ",", "3"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"AngleSquareBr", "[", 
         RowBox[{"3", ",", "4", ",", "3"}], "]"}], " ", 
        RowBox[{"SquareBr", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"SquareBr", "[", 
         RowBox[{"2", ",", "4"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"AngleSquareBr", "[", 
         RowBox[{"2", ",", "1", ",", "2"}], "]"}], " ", 
        RowBox[{"SquareBr", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"SquareBr", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"AngleBr", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "m"}], " ", 
        RowBox[{"AngleBr", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"AngleBr", "[", 
         RowBox[{"3", ",", "4"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"AngleSquareBr", "[", 
             RowBox[{"4", ",", "1", ",", "4"}], "]"}]}], " ", 
           SuperscriptBox[
            RowBox[{"SquareBr", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"AngleSquareBr", "[", 
            RowBox[{"2", ",", "1", ",", "2"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"SquareBr", "[", 
             RowBox[{"1", ",", "4"}], "]"}], "2"]}]}], ")"}]}], "+", 
       RowBox[{"m", " ", 
        RowBox[{"AngleBr", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"AngleBr", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"AngleSquareBr", "[", 
             RowBox[{"4", ",", "3", ",", "4"}], "]"}]}], " ", 
           SuperscriptBox[
            RowBox[{"SquareBr", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"AngleSquareBr", "[", 
            RowBox[{"2", ",", "3", ",", "2"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"SquareBr", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "2"]}]}], ")"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.9608881562560253`*^9, 3.96088816515414*^9}, {
   3.960888287027212*^9, 3.9608883102870407`*^9}, 3.9608892118214817`*^9, 
   3.9608893859713917`*^9},
 CellLabel->
  "Out[249]=",ExpressionUUID->"58f5d4f9-9211-c546-b0f4-11708cb851ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"structurevectorchargeddirac", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.96088833097006*^9, 3.960888346695963*^9}},
 CellLabel->
  "In[250]:=",ExpressionUUID->"f276f861-0221-174e-aa98-a561f14b6819"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["Mv", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox["m", "2"]}], "+", 
      SuperscriptBox["mV", "2"], "+", "s", "+", "t"}], ")"}]}]], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"AngleBr", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"SquareBr", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["Mv", "2"], " ", 
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
          RowBox[{"gvee", "[", "1", "]"}], " ", 
          RowBox[{"gvee", "[", "2", "]"}]}], 
         SuperscriptBox["mV", "2"]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["Mv", "2"], " ", 
          RowBox[{"AngleBr", "[", 
           RowBox[{"2", ",", "3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"gvee", "[", "2", "]"}], "2"], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], 
         SuperscriptBox["mV", "2"]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["Mv", "2"], " ", 
          RowBox[{"gvee", "[", "1", "]"}], " ", 
          RowBox[{"gvee", "[", "2", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"SquareBr", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "2"]}], 
         SuperscriptBox["mV", "2"]]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"SquareBr", "[", 
        RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"AngleBr", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["Mv", "2"], " ", 
             SuperscriptBox[
              RowBox[{"gvee", "[", "1", "]"}], "2"]}], 
            SuperscriptBox["mV", "2"]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["Mv", "2"], " ", 
             SuperscriptBox[
              RowBox[{"gvoe", "[", "1", "]"}], "2"]}], 
            SuperscriptBox["mV", "2"]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["Mv", "2"], " ", 
          RowBox[{"AngleBr", "[", 
           RowBox[{"2", ",", "3"}], "]"}], " ", 
          RowBox[{"gvee", "[", "1", "]"}], " ", 
          RowBox[{"gvee", "[", "2", "]"}], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], 
         SuperscriptBox["mV", "2"]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["Mv", "2"], " ", 
             SuperscriptBox[
              RowBox[{"gvee", "[", "1", "]"}], "2"]}], 
            SuperscriptBox["mV", "2"]], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["Mv", "2"], " ", 
             SuperscriptBox[
              RowBox[{"gvoe", "[", "1", "]"}], "2"]}], 
            SuperscriptBox["mV", "2"]]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"SquareBr", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"AngleBr", "[", 
        RowBox[{"1", ",", "4"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"AngleBr", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["Mv", "2"], " ", 
             SuperscriptBox[
              RowBox[{"gvee", "[", "1", "]"}], "2"]}], 
            SuperscriptBox["mV", "2"]], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["Mv", "2"], " ", 
             SuperscriptBox[
              RowBox[{"gvoe", "[", "1", "]"}], "2"]}], 
            SuperscriptBox["mV", "2"]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["Mv", "2"], " ", 
          RowBox[{"AngleBr", "[", 
           RowBox[{"2", ",", "3"}], "]"}], " ", 
          RowBox[{"gvee", "[", "1", "]"}], " ", 
          RowBox[{"gvee", "[", "2", "]"}], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], 
         SuperscriptBox["mV", "2"]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["Mv", "2"], " ", 
             SuperscriptBox[
              RowBox[{"gvee", "[", "1", "]"}], "2"]}], 
            SuperscriptBox["mV", "2"]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["Mv", "2"], " ", 
             SuperscriptBox[
              RowBox[{"gvoe", "[", "1", "]"}], "2"]}], 
            SuperscriptBox["mV", "2"]]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"SquareBr", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "2"]}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"AngleSquareBr", "[", 
       RowBox[{"1", ",", "4", ",", "3"}], "]"}], " ", 
      RowBox[{"AngleSquareBr", "[", 
       RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"AngleSquareBr", "[", 
       RowBox[{"1", ",", "4", ",", "2"}], "]"}], " ", 
      RowBox[{"AngleSquareBr", "[", 
       RowBox[{"3", ",", "1", ",", "4"}], "]"}]}], "-", 
     RowBox[{"m", " ", 
      RowBox[{"AngleBr", "[", 
       RowBox[{"1", ",", "3"}], "]"}], " ", 
      RowBox[{"AngleSquareBr", "[", 
       RowBox[{"4", ",", "1", ",", "2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"AngleSquareBr", "[", 
       RowBox[{"3", ",", "4", ",", "1"}], "]"}], " ", 
      RowBox[{"AngleSquareBr", "[", 
       RowBox[{"4", ",", "1", ",", "2"}], "]"}]}], "+", 
     RowBox[{"m", " ", 
      RowBox[{"AngleBr", "[", 
       RowBox[{"1", ",", "2"}], "]"}], " ", 
      RowBox[{"AngleSquareBr", "[", 
       RowBox[{"4", ",", "1", ",", "3"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"AngleSquareBr", "[", 
       RowBox[{"2", ",", "4", ",", "1"}], "]"}], " ", 
      RowBox[{"AngleSquareBr", "[", 
       RowBox[{"4", ",", "1", ",", "3"}], "]"}]}], "+", 
     RowBox[{"m", " ", 
      RowBox[{"AngleSquareBr", "[", 
       RowBox[{"3", ",", "1", ",", "4"}], "]"}], " ", 
      RowBox[{"SquareBr", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"AngleBr", "[", 
       RowBox[{"3", ",", "4"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "m"}], " ", 
         RowBox[{"AngleSquareBr", "[", 
          RowBox[{"1", ",", "4", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "-", 
           SuperscriptBox["mV", "2"]}], ")"}], " ", 
         RowBox[{"SquareBr", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}]}], "-", 
     RowBox[{"m", " ", 
      RowBox[{"AngleSquareBr", "[", 
       RowBox[{"2", ",", "1", ",", "4"}], "]"}], " ", 
      RowBox[{"SquareBr", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"AngleBr", "[", 
       RowBox[{"2", ",", "4"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", " ", 
         RowBox[{"AngleSquareBr", "[", 
          RowBox[{"1", ",", "4", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["m", "2"]}], "+", 
           SuperscriptBox["mV", "2"]}], ")"}], " ", 
         RowBox[{"SquareBr", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"AngleBr", "[", 
       RowBox[{"1", ",", "3"}], "]"}], " ", 
      RowBox[{"SquareBr", "[", 
       RowBox[{"2", ",", "4"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["mV", "2"], " ", 
      RowBox[{"AngleBr", "[", 
       RowBox[{"1", ",", "3"}], "]"}], " ", 
      RowBox[{"SquareBr", "[", 
       RowBox[{"2", ",", "4"}], "]"}]}], "+", 
     RowBox[{"m", " ", 
      RowBox[{"AngleSquareBr", "[", 
       RowBox[{"3", ",", "4", ",", "1"}], "]"}], " ", 
      RowBox[{"SquareBr", "[", 
       RowBox[{"2", ",", "4"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"AngleBr", "[", 
       RowBox[{"1", ",", "2"}], "]"}], " ", 
      RowBox[{"SquareBr", "[", 
       RowBox[{"3", ",", "4"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["mV", "2"], " ", 
      RowBox[{"AngleBr", "[", 
       RowBox[{"1", ",", "2"}], "]"}], " ", 
      RowBox[{"SquareBr", "[", 
       RowBox[{"3", ",", "4"}], "]"}]}], "-", 
     RowBox[{"m", " ", 
      RowBox[{"AngleSquareBr", "[", 
       RowBox[{"2", ",", "4", ",", "1"}], "]"}], " ", 
      RowBox[{"SquareBr", "[", 
       RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.960888347205755*^9, 3.9608892197223396`*^9, 
  3.960889395299999*^9},
 CellLabel->
  "Out[250]=",ExpressionUUID->"ba965b21-4719-1a4e-a93f-93e8d433f4d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"structurephotondirac", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.960888393156019*^9, 3.9608883978849545`*^9}},
 CellLabel->
  "In[251]:=",ExpressionUUID->"635c31cc-c1cd-024b-8784-2a9b68f0256a"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"8", " ", 
     SuperscriptBox["m", "6"], " ", "s", " ", "t"}]], 
   RowBox[{
    SubsuperscriptBox["cc", "em", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t"}], " ", 
       RowBox[{"AngleBr", "[", 
        RowBox[{"3", ",", "4"}], "]"}], " ", 
       RowBox[{"SquareBr", "[", 
        RowBox[{"3", ",", "4"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"AngleBr", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"1", ",", "4", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"2", ",", "4", ",", "1"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", "s", "-", 
               RowBox[{"2", " ", "t"}]}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"36", " ", 
                SubsuperscriptBox["cc", "oct", "2"]}], "+", 
               RowBox[{"44", " ", 
                SubscriptBox["cc", "oct"], " ", 
                SubscriptBox["cc", "quad"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"10", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"1", ",", "4", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"2", ",", "4", ",", "1"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", "s", "-", 
               RowBox[{"2", " ", "t"}]}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", 
                SubsuperscriptBox["cc", "dip", "2"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"8", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"18", " ", 
                   SubsuperscriptBox["cc", "oct", "2"]}], "+", 
                  SubscriptBox["cc", "quad"], "+", 
                  RowBox[{"20", " ", 
                   SubscriptBox["cc", "oct"], " ", 
                   SubscriptBox["cc", "quad"]}], "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["cc", "quad", "2"]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"3", ",", "1", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"4", ",", "1", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", "s", "-", 
               RowBox[{"2", " ", "t"}]}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"3", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["cc", "oct", "2"]}], "+", 
                  SubscriptBox["cc", "quad"], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "oct"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SubscriptBox["cc", "quad"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"SquareBr", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"3", ",", "1", ",", "4"}], "]"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"4", ",", "1", ",", "3"}], "]"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"SquareBr", "[", 
              RowBox[{"3", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"AngleSquareBr", "[", 
                   RowBox[{"1", ",", "4", ",", "2"}], "]"}], "+", 
                  RowBox[{"AngleSquareBr", "[", 
                   RowBox[{"2", ",", "4", ",", "1"}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "dip"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["m", "2"]}], "-", "s", "-", 
                  RowBox[{"2", " ", "t"}]}], ")"}], " ", 
                RowBox[{"SquareBr", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["cc", "oct", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}], "+", 
                  RowBox[{
                   SubscriptBox["cc", "oct"], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"3", " ", 
                    SubscriptBox["cc", "dip"]}], "+", 
                    RowBox[{"4", " ", 
                    SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"s", " ", 
       RowBox[{"AngleBr", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"SquareBr", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"AngleBr", "[", 
            RowBox[{"1", ",", "3"}], "]"}]}], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"2", ",", "4"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"1", ",", "4", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"3", ",", "4", ",", "1"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", 
               RowBox[{"2", " ", "s"}], "-", "t"}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"36", " ", 
                SubsuperscriptBox["cc", "oct", "2"]}], "+", 
               RowBox[{"44", " ", 
                SubscriptBox["cc", "oct"], " ", 
                SubscriptBox["cc", "quad"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"10", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"2", ",", "4"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"1", ",", "4", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"3", ",", "4", ",", "1"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", 
               RowBox[{"2", " ", "s"}], "-", "t"}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", 
                SubsuperscriptBox["cc", "dip", "2"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"8", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"18", " ", 
                   SubsuperscriptBox["cc", "oct", "2"]}], "+", 
                  SubscriptBox["cc", "quad"], "+", 
                  RowBox[{"20", " ", 
                   SubscriptBox["cc", "oct"], " ", 
                   SubscriptBox["cc", "quad"]}], "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["cc", "quad", "2"]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"2", ",", "1", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"4", ",", "1", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", 
               RowBox[{"2", " ", "s"}], "-", "t"}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"2", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["cc", "oct", "2"]}], "+", 
                  SubscriptBox["cc", "quad"], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "oct"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SubscriptBox["cc", "quad"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"SquareBr", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"2", ",", "1", ",", "4"}], "]"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"4", ",", "1", ",", "2"}], "]"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"SquareBr", "[", 
              RowBox[{"2", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"AngleSquareBr", "[", 
                   RowBox[{"1", ",", "4", ",", "3"}], "]"}], "+", 
                  RowBox[{"AngleSquareBr", "[", 
                   RowBox[{"3", ",", "4", ",", "1"}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "dip"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["m", "2"]}], "-", 
                  RowBox[{"2", " ", "s"}], "-", "t"}], ")"}], " ", 
                RowBox[{"SquareBr", "[", 
                 RowBox[{"1", ",", "3"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["cc", "oct", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}], "+", 
                  RowBox[{
                   SubscriptBox["cc", "oct"], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"3", " ", 
                    SubscriptBox["cc", "dip"]}], "+", 
                    RowBox[{"4", " ", 
                    SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"s", " ", 
       RowBox[{"AngleBr", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"SquareBr", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"AngleBr", "[", 
           RowBox[{"2", ",", "4"}], "]"}], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"2", ",", "4"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"2", ",", "1", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"4", ",", "1", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", 
               RowBox[{"2", " ", "s"}], "-", "t"}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"2", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"36", " ", 
                SubsuperscriptBox["cc", "oct", "2"]}], "+", 
               RowBox[{"44", " ", 
                SubscriptBox["cc", "oct"], " ", 
                SubscriptBox["cc", "quad"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"10", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"2", ",", "1", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"4", ",", "1", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", 
               RowBox[{"2", " ", "s"}], "-", "t"}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"2", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", 
                SubsuperscriptBox["cc", "dip", "2"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"8", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"18", " ", 
                   SubsuperscriptBox["cc", "oct", "2"]}], "+", 
                  SubscriptBox["cc", "quad"], "+", 
                  RowBox[{"20", " ", 
                   SubscriptBox["cc", "oct"], " ", 
                   SubscriptBox["cc", "quad"]}], "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["cc", "quad", "2"]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"2", ",", "4"}], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"1", ",", "4", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"3", ",", "4", ",", "1"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", 
               RowBox[{"2", " ", "s"}], "-", "t"}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["cc", "oct", "2"]}], "+", 
                  SubscriptBox["cc", "quad"], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "oct"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SubscriptBox["cc", "quad"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"SquareBr", "[", 
            RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"1", ",", "4", ",", "3"}], "]"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"2", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"3", ",", "4", ",", "1"}], "]"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"2", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"AngleSquareBr", "[", 
                   RowBox[{"2", ",", "1", ",", "4"}], "]"}], "+", 
                  RowBox[{"AngleSquareBr", "[", 
                   RowBox[{"4", ",", "1", ",", "2"}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "dip"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["m", "2"]}], "-", 
                  RowBox[{"2", " ", "s"}], "-", "t"}], ")"}], " ", 
                RowBox[{"SquareBr", "[", 
                 RowBox[{"2", ",", "4"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["cc", "oct", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}], "+", 
                  RowBox[{
                   SubscriptBox["cc", "oct"], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"3", " ", 
                    SubscriptBox["cc", "dip"]}], "+", 
                    RowBox[{"4", " ", 
                    SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"t", " ", 
       RowBox[{"AngleBr", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"SquareBr", "[", 
        RowBox[{"1", ",", "2"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"AngleBr", "[", 
           RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"3", ",", "1", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"4", ",", "1", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", "s", "-", 
               RowBox[{"2", " ", "t"}]}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"3", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"36", " ", 
                SubsuperscriptBox["cc", "oct", "2"]}], "+", 
               RowBox[{"44", " ", 
                SubscriptBox["cc", "oct"], " ", 
                SubscriptBox["cc", "quad"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"10", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"3", ",", "1", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"4", ",", "1", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", "s", "-", 
               RowBox[{"2", " ", "t"}]}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"3", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", 
                SubsuperscriptBox["cc", "dip", "2"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"8", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"18", " ", 
                   SubsuperscriptBox["cc", "oct", "2"]}], "+", 
                  SubscriptBox["cc", "quad"], "+", 
                  RowBox[{"20", " ", 
                   SubscriptBox["cc", "oct"], " ", 
                   SubscriptBox["cc", "quad"]}], "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["cc", "quad", "2"]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"3", ",", "4"}], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"1", ",", "4", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"2", ",", "4", ",", "1"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", "s", "-", 
               RowBox[{"2", " ", "t"}]}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["cc", "oct", "2"]}], "+", 
                  SubscriptBox["cc", "quad"], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "oct"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SubscriptBox["cc", "quad"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"SquareBr", "[", 
            RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"1", ",", "4", ",", "2"}], "]"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"3", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"2", ",", "4", ",", "1"}], "]"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"3", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"AngleSquareBr", "[", 
                   RowBox[{"3", ",", "1", ",", "4"}], "]"}], "+", 
                  RowBox[{"AngleSquareBr", "[", 
                   RowBox[{"4", ",", "1", ",", "3"}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "dip"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["m", "2"]}], "-", "s", "-", 
                  RowBox[{"2", " ", "t"}]}], ")"}], " ", 
                RowBox[{"SquareBr", "[", 
                 RowBox[{"3", ",", "4"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["cc", "oct", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}], "+", 
                  RowBox[{
                   SubscriptBox["cc", "oct"], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"3", " ", 
                    SubscriptBox["cc", "dip"]}], "+", 
                    RowBox[{"4", " ", 
                    SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"t", " ", 
       SuperscriptBox[
        RowBox[{"SquareBr", "[", 
         RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", "s", "-", 
               RowBox[{"2", " ", "t"}]}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"3", ",", "4"}], "]"}], " ", 
             SubsuperscriptBox["cc", "oct", "2"]}], "+", 
            RowBox[{"m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"3", ",", "1", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"4", ",", "1", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"1", ",", "4", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"2", ",", "4", ",", "1"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", "s", "-", 
               RowBox[{"2", " ", "t"}]}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"9", " ", 
                SubsuperscriptBox["cc", "dip", "2"]}], "+", 
               RowBox[{"12", " ", 
                SubsuperscriptBox["cc", "oct", "2"]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["cc", "quad"]}], "+", 
               RowBox[{"4", " ", 
                SubsuperscriptBox["cc", "quad", "2"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"SquareBr", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"1", ",", "4", ",", "2"}], "]"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"3", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"2", ",", "4", ",", "1"}], "]"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"3", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "m", " ", 
                RowBox[{"AngleSquareBr", "[", 
                 RowBox[{"3", ",", "1", ",", "4"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "dip"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "m", " ", 
                RowBox[{"AngleSquareBr", "[", 
                 RowBox[{"4", ",", "1", ",", "3"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "dip"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["m", "2"]}], "-", "s", "-", 
                  RowBox[{"2", " ", "t"}]}], ")"}], " ", 
                RowBox[{"SquareBr", "[", 
                 RowBox[{"3", ",", "4"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"4", " ", 
                   SubsuperscriptBox["cc", "oct", "2"]}], "+", 
                  RowBox[{
                   SubscriptBox["cc", "dip"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"6", " ", 
                    SubscriptBox["cc", "oct"]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "oct"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    SubscriptBox["cc", "quad"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"AngleBr", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"1", ",", "4", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"2", ",", "4", ",", "1"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", "s", "-", 
               RowBox[{"2", " ", "t"}]}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["cc", "oct", "2"]}], "+", 
                  SubscriptBox["cc", "quad"], "+", 
                  RowBox[{"2", " ", 
                   SubsuperscriptBox["cc", "quad", "2"]}], "+", 
                  RowBox[{
                   SubscriptBox["cc", "oct"], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", 
                    SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"t", " ", 
       SuperscriptBox[
        RowBox[{"AngleBr", "[", 
         RowBox[{"3", ",", "4"}], "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["m", "2"]}], "-", "s", "-", 
              RowBox[{"2", " ", "t"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"AngleBr", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["cc", "oct", "2"]}], "+", 
              RowBox[{
               SubscriptBox["cc", "dip"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"6", " ", 
                  SubscriptBox["cc", "oct"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SubscriptBox["cc", "quad"]}], "+", 
              RowBox[{"4", " ", 
               SubscriptBox["cc", "oct"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 SubscriptBox["cc", "quad"]}], ")"}]}]}], ")"}]}], ")"}]}], 
         "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"SquareBr", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", "s", "-", 
               RowBox[{"2", " ", "t"}]}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "2"}], "]"}], " ", 
             SubsuperscriptBox["cc", "oct", "2"]}], "+", 
            RowBox[{"m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"1", ",", "4", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"2", ",", "4", ",", "1"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"AngleBr", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"1", ",", "4", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"2", ",", "4", ",", "1"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", "s", "-", 
               RowBox[{"2", " ", "t"}]}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"9", " ", 
                SubsuperscriptBox["cc", "dip", "2"]}], "+", 
               RowBox[{"12", " ", 
                SubsuperscriptBox["cc", "oct", "2"]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["cc", "quad"]}], "+", 
               RowBox[{"4", " ", 
                SubsuperscriptBox["cc", "quad", "2"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"1", ",", "4", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"2", ",", "4", ",", "1"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", "s", "-", 
               RowBox[{"2", " ", "t"}]}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["cc", "oct", "2"]}], "+", 
                  SubscriptBox["cc", "quad"], "+", 
                  RowBox[{"2", " ", 
                   SubsuperscriptBox["cc", "quad", "2"]}], "+", 
                  RowBox[{
                   SubscriptBox["cc", "oct"], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", 
                    SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"s", " ", 
       SuperscriptBox[
        RowBox[{"SquareBr", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", 
               RowBox[{"2", " ", "s"}], "-", "t"}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"2", ",", "4"}], "]"}], " ", 
             SubsuperscriptBox["cc", "oct", "2"]}], "+", 
            RowBox[{"m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"2", ",", "1", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"4", ",", "1", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"2", ",", "4"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"1", ",", "4", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"3", ",", "4", ",", "1"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", 
               RowBox[{"2", " ", "s"}], "-", "t"}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"9", " ", 
                SubsuperscriptBox["cc", "dip", "2"]}], "+", 
               RowBox[{"12", " ", 
                SubsuperscriptBox["cc", "oct", "2"]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["cc", "quad"]}], "+", 
               RowBox[{"4", " ", 
                SubsuperscriptBox["cc", "quad", "2"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"SquareBr", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"1", ",", "4", ",", "3"}], "]"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"2", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"3", ",", "4", ",", "1"}], "]"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"2", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "m", " ", 
                RowBox[{"AngleSquareBr", "[", 
                 RowBox[{"2", ",", "1", ",", "4"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "dip"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "m", " ", 
                RowBox[{"AngleSquareBr", "[", 
                 RowBox[{"4", ",", "1", ",", "2"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "dip"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["m", "2"]}], "-", 
                  RowBox[{"2", " ", "s"}], "-", "t"}], ")"}], " ", 
                RowBox[{"SquareBr", "[", 
                 RowBox[{"2", ",", "4"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"4", " ", 
                   SubsuperscriptBox["cc", "oct", "2"]}], "+", 
                  RowBox[{
                   SubscriptBox["cc", "dip"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"6", " ", 
                    SubscriptBox["cc", "oct"]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "oct"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    SubscriptBox["cc", "quad"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"AngleBr", "[", 
           RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"2", ",", "4"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"1", ",", "4", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"3", ",", "4", ",", "1"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", 
               RowBox[{"2", " ", "s"}], "-", "t"}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["cc", "oct", "2"]}], "+", 
                  SubscriptBox["cc", "quad"], "+", 
                  RowBox[{"2", " ", 
                   SubsuperscriptBox["cc", "quad", "2"]}], "+", 
                  RowBox[{
                   SubscriptBox["cc", "oct"], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", 
                    SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"s", " ", 
       SuperscriptBox[
        RowBox[{"AngleBr", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["m", "2"]}], "-", 
              RowBox[{"2", " ", "s"}], "-", "t"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"AngleBr", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["cc", "oct", "2"]}], "+", 
              RowBox[{
               SubscriptBox["cc", "dip"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"6", " ", 
                  SubscriptBox["cc", "oct"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SubscriptBox["cc", "quad"]}], "+", 
              RowBox[{"4", " ", 
               SubscriptBox["cc", "oct"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 SubscriptBox["cc", "quad"]}], ")"}]}]}], ")"}]}], ")"}]}], 
         "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"SquareBr", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", 
               RowBox[{"2", " ", "s"}], "-", "t"}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "3"}], "]"}], " ", 
             SubsuperscriptBox["cc", "oct", "2"]}], "+", 
            RowBox[{"m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"1", ",", "4", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"3", ",", "4", ",", "1"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"AngleBr", "[", 
           RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"1", ",", "4", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"3", ",", "4", ",", "1"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", 
               RowBox[{"2", " ", "s"}], "-", "t"}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"9", " ", 
                SubsuperscriptBox["cc", "dip", "2"]}], "+", 
               RowBox[{"12", " ", 
                SubsuperscriptBox["cc", "oct", "2"]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["cc", "quad"]}], "+", 
               RowBox[{"4", " ", 
                SubsuperscriptBox["cc", "quad", "2"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"1", ",", "4", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"3", ",", "4", ",", "1"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", 
               RowBox[{"2", " ", "s"}], "-", "t"}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["cc", "oct", "2"]}], "+", 
                  SubscriptBox["cc", "quad"], "+", 
                  RowBox[{"2", " ", 
                   SubsuperscriptBox["cc", "quad", "2"]}], "+", 
                  RowBox[{
                   SubscriptBox["cc", "oct"], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", 
                    SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"s", " ", 
       SuperscriptBox[
        RowBox[{"SquareBr", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"2", ",", "4"}], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["m", "2"]}], "+", 
               RowBox[{"2", " ", "s"}], "+", "t"}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "3"}], "]"}], " ", 
             SubsuperscriptBox["cc", "oct", "2"]}], "+", 
            RowBox[{"m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"1", ",", "4", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"3", ",", "4", ",", "1"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"2", ",", "1", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"4", ",", "1", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", 
               RowBox[{"2", " ", "s"}], "-", "t"}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"2", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"9", " ", 
                SubsuperscriptBox["cc", "dip", "2"]}], "+", 
               RowBox[{"12", " ", 
                SubsuperscriptBox["cc", "oct", "2"]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["cc", "quad"]}], "+", 
               RowBox[{"4", " ", 
                SubsuperscriptBox["cc", "quad", "2"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"SquareBr", "[", 
            RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"2", ",", "1", ",", "4"}], "]"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"4", ",", "1", ",", "2"}], "]"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"SquareBr", "[", 
              RowBox[{"2", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "m", " ", 
                RowBox[{"AngleSquareBr", "[", 
                 RowBox[{"1", ",", "4", ",", "3"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "dip"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "m", " ", 
                RowBox[{"AngleSquareBr", "[", 
                 RowBox[{"3", ",", "4", ",", "1"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "dip"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["m", "2"]}], "-", 
                  RowBox[{"2", " ", "s"}], "-", "t"}], ")"}], " ", 
                RowBox[{"SquareBr", "[", 
                 RowBox[{"1", ",", "3"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"4", " ", 
                   SubsuperscriptBox["cc", "oct", "2"]}], "+", 
                  RowBox[{
                   SubscriptBox["cc", "dip"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"6", " ", 
                    SubscriptBox["cc", "oct"]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "oct"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    SubscriptBox["cc", "quad"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"AngleBr", "[", 
           RowBox[{"2", ",", "4"}], "]"}], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"2", ",", "4"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"2", ",", "1", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"4", ",", "1", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", 
               RowBox[{"2", " ", "s"}], "-", "t"}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"2", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["cc", "oct", "2"]}], "+", 
                  SubscriptBox["cc", "quad"], "+", 
                  RowBox[{"2", " ", 
                   SubsuperscriptBox["cc", "quad", "2"]}], "+", 
                  RowBox[{
                   SubscriptBox["cc", "oct"], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", 
                    SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"s", " ", 
       SuperscriptBox[
        RowBox[{"AngleBr", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"]}], "-", 
            RowBox[{"2", " ", "s"}], "-", "t"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"2", ",", "4"}], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["cc", "oct", "2"]}], "+", 
            RowBox[{
             SubscriptBox["cc", "dip"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"6", " ", 
                SubscriptBox["cc", "oct"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["cc", "quad"]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["cc", "oct"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               SubscriptBox["cc", "quad"]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"SquareBr", "[", 
            RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", 
               RowBox[{"2", " ", "s"}], "-", "t"}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"2", ",", "4"}], "]"}], " ", 
             SubsuperscriptBox["cc", "oct", "2"]}], "+", 
            RowBox[{"m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"2", ",", "1", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"4", ",", "1", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"AngleBr", "[", 
           RowBox[{"2", ",", "4"}], "]"}], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"2", ",", "4"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"2", ",", "1", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"4", ",", "1", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", 
               RowBox[{"2", " ", "s"}], "-", "t"}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"2", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"9", " ", 
                SubsuperscriptBox["cc", "dip", "2"]}], "+", 
               RowBox[{"12", " ", 
                SubsuperscriptBox["cc", "oct", "2"]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["cc", "quad"]}], "+", 
               RowBox[{"4", " ", 
                SubsuperscriptBox["cc", "quad", "2"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"2", ",", "1", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"4", ",", "1", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", 
               RowBox[{"2", " ", "s"}], "-", "t"}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"2", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["cc", "oct", "2"]}], "+", 
                  SubscriptBox["cc", "quad"], "+", 
                  RowBox[{"2", " ", 
                   SubsuperscriptBox["cc", "quad", "2"]}], "+", 
                  RowBox[{
                   SubscriptBox["cc", "oct"], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", 
                    SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"t", " ", 
       SuperscriptBox[
        RowBox[{"SquareBr", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"3", ",", "4"}], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["m", "2"]}], "+", "s", "+", 
               RowBox[{"2", " ", "t"}]}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "2"}], "]"}], " ", 
             SubsuperscriptBox["cc", "oct", "2"]}], "+", 
            RowBox[{"m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"1", ",", "4", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"2", ",", "4", ",", "1"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"3", ",", "1", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"4", ",", "1", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", "s", "-", 
               RowBox[{"2", " ", "t"}]}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"3", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"9", " ", 
                SubsuperscriptBox["cc", "dip", "2"]}], "+", 
               RowBox[{"12", " ", 
                SubsuperscriptBox["cc", "oct", "2"]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["cc", "quad"]}], "+", 
               RowBox[{"4", " ", 
                SubsuperscriptBox["cc", "quad", "2"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"SquareBr", "[", 
            RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"3", ",", "1", ",", "4"}], "]"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"4", ",", "1", ",", "3"}], "]"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"SquareBr", "[", 
              RowBox[{"3", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "m", " ", 
                RowBox[{"AngleSquareBr", "[", 
                 RowBox[{"1", ",", "4", ",", "2"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "dip"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "m", " ", 
                RowBox[{"AngleSquareBr", "[", 
                 RowBox[{"2", ",", "4", ",", "1"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "dip"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["m", "2"]}], "-", "s", "-", 
                  RowBox[{"2", " ", "t"}]}], ")"}], " ", 
                RowBox[{"SquareBr", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"4", " ", 
                   SubsuperscriptBox["cc", "oct", "2"]}], "+", 
                  RowBox[{
                   SubscriptBox["cc", "dip"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"6", " ", 
                    SubscriptBox["cc", "oct"]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "oct"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    SubscriptBox["cc", "quad"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"AngleBr", "[", 
           RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"3", ",", "1", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"4", ",", "1", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", "s", "-", 
               RowBox[{"2", " ", "t"}]}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"3", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["cc", "oct", "2"]}], "+", 
                  SubscriptBox["cc", "quad"], "+", 
                  RowBox[{"2", " ", 
                   SubsuperscriptBox["cc", "quad", "2"]}], "+", 
                  RowBox[{
                   SubscriptBox["cc", "oct"], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", 
                    SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"t", " ", 
       SuperscriptBox[
        RowBox[{"AngleBr", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"]}], "-", "s", "-", 
            RowBox[{"2", " ", "t"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"3", ",", "4"}], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["cc", "oct", "2"]}], "+", 
            RowBox[{
             SubscriptBox["cc", "dip"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"6", " ", 
                SubscriptBox["cc", "oct"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["cc", "quad"]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["cc", "oct"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               SubscriptBox["cc", "quad"]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"SquareBr", "[", 
            RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", "s", "-", 
               RowBox[{"2", " ", "t"}]}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"3", ",", "4"}], "]"}], " ", 
             SubsuperscriptBox["cc", "oct", "2"]}], "+", 
            RowBox[{"m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"3", ",", "1", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"4", ",", "1", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"AngleBr", "[", 
           RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"3", ",", "1", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"4", ",", "1", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", "s", "-", 
               RowBox[{"2", " ", "t"}]}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"3", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"9", " ", 
                SubsuperscriptBox["cc", "dip", "2"]}], "+", 
               RowBox[{"12", " ", 
                SubsuperscriptBox["cc", "oct", "2"]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["cc", "quad"]}], "+", 
               RowBox[{"4", " ", 
                SubsuperscriptBox["cc", "quad", "2"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"3", ",", "1", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"4", ",", "1", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", "s", "-", 
               RowBox[{"2", " ", "t"}]}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"3", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["cc", "oct", "2"]}], "+", 
                  SubscriptBox["cc", "quad"], "+", 
                  RowBox[{"2", " ", 
                   SubsuperscriptBox["cc", "quad", "2"]}], "+", 
                  RowBox[{
                   SubscriptBox["cc", "oct"], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", 
                    SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"t", " ", 
       SuperscriptBox[
        RowBox[{"AngleBr", "[", 
         RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"3", ",", "1", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"4", ",", "1", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", "s", "-", 
               RowBox[{"2", " ", "t"}]}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"3", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"6", " ", 
                SubsuperscriptBox["cc", "oct", "2"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}], "+", 
               RowBox[{
                SubscriptBox["cc", "oct"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "dip"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"1", ",", "4", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"2", ",", "4", ",", "1"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", "s", "-", 
               RowBox[{"2", " ", "t"}]}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"36", " ", 
                SubsuperscriptBox["cc", "oct", "2"]}], "+", 
               RowBox[{"44", " ", 
                SubscriptBox["cc", "oct"], " ", 
                SubscriptBox["cc", "quad"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"10", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"AngleBr", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"1", ",", "4", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"2", ",", "4", ",", "1"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", "s", "-", 
               RowBox[{"2", " ", "t"}]}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", 
                SubsuperscriptBox["cc", "dip", "2"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"8", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"18", " ", 
                   SubsuperscriptBox["cc", "oct", "2"]}], "+", 
                  SubscriptBox["cc", "quad"], "+", 
                  RowBox[{"20", " ", 
                   SubscriptBox["cc", "oct"], " ", 
                   SubscriptBox["cc", "quad"]}], "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["cc", "quad", "2"]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"SquareBr", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"3", ",", "1", ",", "4"}], "]"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"4", ",", "1", ",", "3"}], "]"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"SquareBr", "[", 
              RowBox[{"3", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "m", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"AngleSquareBr", "[", 
                   RowBox[{"1", ",", "4", ",", "2"}], "]"}], "+", 
                  RowBox[{"AngleSquareBr", "[", 
                   RowBox[{"2", ",", "4", ",", "1"}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "dip"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "dip"]}], "+", 
                  RowBox[{"8", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["m", "2"]}], "-", "s", "-", 
                  RowBox[{"2", " ", "t"}]}], ")"}], " ", 
                RowBox[{"SquareBr", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "dip"]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SubsuperscriptBox["cc", "oct", "2"]}], "+", 
                    SubscriptBox["cc", "quad"], "+", 
                    RowBox[{"2", " ", 
                    SubscriptBox["cc", "oct"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SubscriptBox["cc", "quad"]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"s", " ", 
       SuperscriptBox[
        RowBox[{"AngleBr", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"2", ",", "1", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"4", ",", "1", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", 
               RowBox[{"2", " ", "s"}], "-", "t"}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"2", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"6", " ", 
                SubsuperscriptBox["cc", "oct", "2"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}], "+", 
               RowBox[{
                SubscriptBox["cc", "oct"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "dip"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"2", ",", "4"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"1", ",", "4", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"3", ",", "4", ",", "1"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", 
               RowBox[{"2", " ", "s"}], "-", "t"}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"36", " ", 
                SubsuperscriptBox["cc", "oct", "2"]}], "+", 
               RowBox[{"44", " ", 
                SubscriptBox["cc", "oct"], " ", 
                SubscriptBox["cc", "quad"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"10", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"AngleBr", "[", 
           RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"2", ",", "4"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"1", ",", "4", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"3", ",", "4", ",", "1"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", 
               RowBox[{"2", " ", "s"}], "-", "t"}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", 
                SubsuperscriptBox["cc", "dip", "2"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"8", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"18", " ", 
                   SubsuperscriptBox["cc", "oct", "2"]}], "+", 
                  SubscriptBox["cc", "quad"], "+", 
                  RowBox[{"20", " ", 
                   SubscriptBox["cc", "oct"], " ", 
                   SubscriptBox["cc", "quad"]}], "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["cc", "quad", "2"]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"SquareBr", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"2", ",", "1", ",", "4"}], "]"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"4", ",", "1", ",", "2"}], "]"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"SquareBr", "[", 
              RowBox[{"2", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "m", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"AngleSquareBr", "[", 
                   RowBox[{"1", ",", "4", ",", "3"}], "]"}], "+", 
                  RowBox[{"AngleSquareBr", "[", 
                   RowBox[{"3", ",", "4", ",", "1"}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "dip"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "dip"]}], "+", 
                  RowBox[{"8", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["m", "2"]}], "-", 
                  RowBox[{"2", " ", "s"}], "-", "t"}], ")"}], " ", 
                RowBox[{"SquareBr", "[", 
                 RowBox[{"1", ",", "3"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "dip"]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SubsuperscriptBox["cc", "oct", "2"]}], "+", 
                    SubscriptBox["cc", "quad"], "+", 
                    RowBox[{"2", " ", 
                    SubscriptBox["cc", "oct"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SubscriptBox["cc", "quad"]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"s", " ", 
       SuperscriptBox[
        RowBox[{"AngleBr", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"2", ",", "4"}], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"1", ",", "4", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"3", ",", "4", ",", "1"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", 
               RowBox[{"2", " ", "s"}], "-", "t"}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"6", " ", 
                SubsuperscriptBox["cc", "oct", "2"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}], "+", 
               RowBox[{
                SubscriptBox["cc", "oct"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "dip"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"2", ",", "1", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"4", ",", "1", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", 
               RowBox[{"2", " ", "s"}], "-", "t"}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"2", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"36", " ", 
                SubsuperscriptBox["cc", "oct", "2"]}], "+", 
               RowBox[{"44", " ", 
                SubscriptBox["cc", "oct"], " ", 
                SubscriptBox["cc", "quad"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"10", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"AngleBr", "[", 
           RowBox[{"2", ",", "4"}], "]"}], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"1", ",", "3"}], "]"}], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"2", ",", "4"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"2", ",", "1", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"4", ",", "1", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", 
               RowBox[{"2", " ", "s"}], "-", "t"}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"2", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", 
                SubsuperscriptBox["cc", "dip", "2"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"8", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"18", " ", 
                   SubsuperscriptBox["cc", "oct", "2"]}], "+", 
                  SubscriptBox["cc", "quad"], "+", 
                  RowBox[{"20", " ", 
                   SubscriptBox["cc", "oct"], " ", 
                   SubscriptBox["cc", "quad"]}], "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["cc", "quad", "2"]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"SquareBr", "[", 
            RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"1", ",", "4", ",", "3"}], "]"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"2", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"3", ",", "4", ",", "1"}], "]"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"2", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "m", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"AngleSquareBr", "[", 
                   RowBox[{"2", ",", "1", ",", "4"}], "]"}], "+", 
                  RowBox[{"AngleSquareBr", "[", 
                   RowBox[{"4", ",", "1", ",", "2"}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "dip"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "dip"]}], "+", 
                  RowBox[{"8", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["m", "2"]}], "-", 
                  RowBox[{"2", " ", "s"}], "-", "t"}], ")"}], " ", 
                RowBox[{"SquareBr", "[", 
                 RowBox[{"2", ",", "4"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "dip"]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SubsuperscriptBox["cc", "oct", "2"]}], "+", 
                    SubscriptBox["cc", "quad"], "+", 
                    RowBox[{"2", " ", 
                    SubscriptBox["cc", "oct"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SubscriptBox["cc", "quad"]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"t", " ", 
       SuperscriptBox[
        RowBox[{"AngleBr", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"3", ",", "4"}], "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"1", ",", "4", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"2", ",", "4", ",", "1"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", "s", "-", 
               RowBox[{"2", " ", "t"}]}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"6", " ", 
                SubsuperscriptBox["cc", "oct", "2"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}], "+", 
               RowBox[{
                SubscriptBox["cc", "oct"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "dip"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"AngleBr", "[", 
            RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"3", ",", "1", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"4", ",", "1", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", "s", "-", 
               RowBox[{"2", " ", "t"}]}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"3", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"36", " ", 
                SubsuperscriptBox["cc", "oct", "2"]}], "+", 
               RowBox[{"44", " ", 
                SubscriptBox["cc", "oct"], " ", 
                SubscriptBox["cc", "quad"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"10", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"AngleBr", "[", 
           RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", 
          RowBox[{"SquareBr", "[", 
           RowBox[{"3", ",", "4"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"3", ",", "1", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"4", ",", "1", ",", "3"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}], "-", "s", "-", 
               RowBox[{"2", " ", "t"}]}], ")"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"3", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", 
                SubsuperscriptBox["cc", "dip", "2"]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"8", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"18", " ", 
                   SubsuperscriptBox["cc", "oct", "2"]}], "+", 
                  SubscriptBox["cc", "quad"], "+", 
                  RowBox[{"20", " ", 
                   SubscriptBox["cc", "oct"], " ", 
                   SubscriptBox["cc", "quad"]}], "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["cc", "quad", "2"]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"SquareBr", "[", 
            RowBox[{"3", ",", "4"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"1", ",", "4", ",", "2"}], "]"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"3", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"AngleSquareBr", "[", 
              RowBox[{"2", ",", "4", ",", "1"}], "]"}], " ", 
             RowBox[{"SquareBr", "[", 
              RowBox[{"3", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SubscriptBox["cc", "dip"]}], "+", 
               RowBox[{"4", " ", 
                SubscriptBox["cc", "oct"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["cc", "quad"]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "m", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"AngleSquareBr", "[", 
                   RowBox[{"3", ",", "1", ",", "4"}], "]"}], "+", 
                  RowBox[{"AngleSquareBr", "[", 
                   RowBox[{"4", ",", "1", ",", "3"}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "dip"]}], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "dip"]}], "+", 
                  RowBox[{"8", " ", 
                   SubscriptBox["cc", "oct"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["cc", "quad"]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["m", "2"]}], "-", "s", "-", 
                  RowBox[{"2", " ", "t"}]}], ")"}], " ", 
                RowBox[{"SquareBr", "[", 
                 RowBox[{"3", ",", "4"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SubscriptBox["cc", "dip"]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SubsuperscriptBox["cc", "oct", "2"]}], "+", 
                    SubscriptBox["cc", "quad"], "+", 
                    RowBox[{"2", " ", 
                    SubscriptBox["cc", "oct"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SubscriptBox["cc", "quad"]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.9608883983403225`*^9, 3.9608892237824535`*^9, 
  3.9608893601768646`*^9, 3.960889400301508*^9},
 CellLabel->
  "Out[251]=",ExpressionUUID->"62d7e2c6-b3ff-0a41-b4c2-feea684e62fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"structurevectorneutraldirac", "[", 
  RowBox[{"[", "3", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.960898894305008*^9, 3.960898916254402*^9}},
 CellLabel->
  "In[261]:=",ExpressionUUID->"30dbce84-0b7f-4343-b668-856f1d3a085a"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"-", 
       FractionBox[
        RowBox[{
          RowBox[{"4", " ", "Mv", " ", 
            RowBox[{"(", 
              RowBox[{
                SuperscriptBox["mV", "2"], "-", "t"}], ")"}], " ", 
            RowBox[{"AngleBr", "[", 
              RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"AngleBr", "[", 
              RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"cvee", "[", "3", "]"}], " ", 
            RowBox[{"cvee", "[", "4", "]"}], " ", 
            RowBox[{"SquareBr", "[", 
              RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"SquareBr", "[", 
              RowBox[{"2", ",", "3"}], "]"}], " ", 
            RowBox[{"(", 
              RowBox[{
                RowBox[{
                  RowBox[{"AngleBr", "[", 
                    RowBox[{"2", ",", "4"}], "]"}], " ", 
                  RowBox[{"AngleSquareBr", "[", 
                    RowBox[{"3", ",", "2", ",", "1"}], "]"}]}], "-", 
                RowBox[{
                  RowBox[{"AngleBr", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], " ", 
                  RowBox[{"AngleSquareBr", "[", 
                    RowBox[{"3", ",", "2", ",", "4"}], "]"}]}], "-", 
                RowBox[{
                  RowBox[{"AngleSquareBr", "[", 
                    RowBox[{"4", ",", "2", ",", "3"}], "]"}], " ", 
                  RowBox[{"SquareBr", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}], "+", 
                TemplateBox[{"7"}, "OutputSizeLimit`Skeleton"], "+", 
                RowBox[{"2", " ", "m", " ", 
                  RowBox[{"AngleBr", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], " ", 
                  RowBox[{"SquareBr", "[", 
                    RowBox[{"3", ",", "4"}], "]"}]}], "+", 
                RowBox[{
                  RowBox[{"AngleSquareBr", "[", 
                    RowBox[{"1", ",", "3", ",", "2"}], "]"}], " ", 
                  RowBox[{"SquareBr", "[", 
                    RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
          TemplateBox[{"182"}, "OutputSizeLimit`Skeleton"]}], 
        RowBox[{"4", " ", 
          SuperscriptBox["Mv", "6"], " ", 
          RowBox[{"(", 
            RowBox[{
              SuperscriptBox["mV", "2"], "-", "t"}], ")"}], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["m", "2"]}], "+", 
              SuperscriptBox["mV", "2"], "+", "s", "+", "t"}], ")"}]}]]}], 
     Short[#, 8]& ], "line" -> 261, "sessionID" -> 17430699536173432955, 
   "byteCount" -> 666952, "size" -> 8, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.960898910737108*^9, 3.960898916669546*^9}},
 CellLabel->
  "Out[261]=",ExpressionUUID->"62b066f8-2e7f-1842-871c-80d127ce976a"]
}, Open  ]]
}, Closed]]
},
WindowSize->{949, 521},
WindowMargins->{{-5.5, Automatic}, {Automatic, -5.5}},
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b142afd5-4871-3044-a320-5954fbfce226"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 324, 5, 35, "Text",ExpressionUUID->"90ec8e03-9226-2648-9669-52156f0d20b1"],
Cell[885, 27, 228, 5, 35, "Text",ExpressionUUID->"7bb25884-80ca-f34f-841e-b5a0728ed136"],
Cell[CellGroupData[{
Cell[1138, 36, 187, 4, 28, "Input",ExpressionUUID->"fdae7d40-6e11-2e42-8247-58cdf834b3a2"],
Cell[1328, 42, 256, 4, 32, "Output",ExpressionUUID->"15a8a88f-eaef-6b47-a5a0-c82c2c8318aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1621, 51, 155, 3, 67, "Section",ExpressionUUID->"5e0eeca2-d0fe-4e42-87e0-83eb1afcda19"],
Cell[1779, 56, 441, 6, 35, "Text",ExpressionUUID->"0c854f85-194d-df47-a40b-4a8bd8b8dbeb"],
Cell[CellGroupData[{
Cell[2245, 66, 167, 3, 54, "Subsection",ExpressionUUID->"86809c38-f25d-404d-adb6-f5f4b040a7f6"],
Cell[2415, 71, 2861, 73, 137, "Text",ExpressionUUID->"1091169b-86d5-614e-b50e-145eba9939a6"]
}, Closed]],
Cell[CellGroupData[{
Cell[5313, 149, 184, 3, 38, "Subsection",ExpressionUUID->"9fa08f43-7af2-c54e-8b31-86e6f6c7f393"],
Cell[5500, 154, 5279, 148, 313, "Text",ExpressionUUID->"387dd54f-74db-d843-b0a6-34ce2618e108"]
}, Closed]],
Cell[CellGroupData[{
Cell[10816, 307, 230, 4, 38, "Subsection",ExpressionUUID->"7a5216ba-65bf-a643-a796-5a8c008a952a"],
Cell[11049, 313, 10537, 290, 563, "Text",ExpressionUUID->"8a2fc077-d698-c341-a4ec-2b8e87024c90"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[21635, 609, 166, 3, 53, "Section",ExpressionUUID->"7489e84d-f0de-974d-a475-89059080014f"],
Cell[21804, 614, 526, 9, 58, "Text",ExpressionUUID->"4a3ab8c5-31ac-3048-ac1c-9d62be3023ce"],
Cell[22333, 625, 839, 20, 86, "Input",ExpressionUUID->"c23dba84-7f02-b44b-ac52-830ff311e16a"],
Cell[23175, 647, 154, 3, 35, "Text",ExpressionUUID->"8489efa4-a58b-064e-903b-de3f7e287eb2"],
Cell[CellGroupData[{
Cell[23354, 654, 312, 6, 48, "Input",ExpressionUUID->"c76bcdef-449a-5040-bcb9-c2425690b0c4"],
Cell[23669, 662, 248, 4, 32, "Output",ExpressionUUID->"cb98e339-8404-f244-ad99-e97eff5d367a"],
Cell[23920, 668, 3454, 101, 153, "Output",ExpressionUUID->"8196ec21-491c-e44a-a9b3-3767d0132869"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27411, 774, 132, 2, 28, "Input",ExpressionUUID->"e3235209-ed23-c149-81e3-0d5302eba3b9"],
Cell[27546, 778, 2284, 51, 106, "Output",ExpressionUUID->"cf8251d2-0a57-764f-8e28-03c262309e83"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[29879, 835, 163, 3, 53, "Section",ExpressionUUID->"075e647c-bd95-c542-ad9a-132875800e92"],
Cell[30045, 840, 682, 12, 81, "Text",ExpressionUUID->"bf636e14-c559-2846-8f81-109717bb6835"],
Cell[30730, 854, 1415, 37, 143, "Input",ExpressionUUID->"fced9faa-95db-bb47-8978-d57a91493dbe"],
Cell[32148, 893, 154, 3, 35, "Text",ExpressionUUID->"43fe7a07-80a9-d04f-848f-ac3012d3df70"],
Cell[CellGroupData[{
Cell[32327, 900, 467, 9, 67, "Input",ExpressionUUID->"e2692691-9586-3e4b-bde9-a31a00571f22"],
Cell[32797, 911, 328, 7, 32, "Output",ExpressionUUID->"8a280373-57b5-304d-b0b4-8820ca95dff2"],
Cell[33128, 920, 304, 6, 32, "Output",ExpressionUUID->"156eea5c-92d7-2d46-ad24-43011e6c7e27"],
Cell[33435, 928, 7080, 195, 272, "Output",ExpressionUUID->"58f5d4f9-9211-c546-b0f4-11708cb851ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40552, 1128, 251, 5, 28, "Input",ExpressionUUID->"f276f861-0221-174e-aa98-a561f14b6819"],
Cell[40806, 1135, 9305, 264, 423, "Output",ExpressionUUID->"ba965b21-4719-1a4e-a93f-93e8d433f4d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50148, 1404, 247, 5, 28, "Input",ExpressionUUID->"635c31cc-c1cd-024b-8784-2a9b68f0256a"],
Cell[50398, 1411, 173347, 4295, 3996, "Output",ExpressionUUID->"62d7e2c6-b3ff-0a41-b4c2-feea684e62fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223782, 5711, 252, 5, 28, "Input",ExpressionUUID->"30dbce84-0b7f-4343-b668-856f1d3a085a"],
Cell[224037, 5718, 2980, 65, 146, "Output",ExpressionUUID->"62b066f8-2e7f-1842-871c-80d127ce976a"]
}, Open  ]]
}, Closed]]
}
]
*)


